Ropelength-Filtered Reidemeister Graphs

We prove relative smoothing with uniform reach control for one-parameter families of positive-reach $C^{1,1}$ knots and combine it with relative multijet transversality to obtain projection-generic regularization inside strict ropelength sublevels. Passing to a lifted Reidemeister multigraph reconstructs the admissible $\pi_0$ of every strict projection-framed ropelength sublevel, and the right-relaxed diagrammatic merge scale equals the geometric one. The normalised projection-framed sublevels are compact, so connected merge levels are attained. These degree-zero results are organized by a fibre cosheaf: a filtered relational cellular cosheaf of sets on the planar Reidemeister multigraph, whose stalks are strict fibre components and whose costalks are the relations realized by Reidemeister movies. The lifted multigraph is its Grothendieck construction, reconstruction is a descent statement, and the diagram image is its support. The diagram image computes merges exactly when no stalk is persistently separated, and a canonical flat coarsening is the coarsest diagram-indexed model that computes components. For amphichiral knots the spherical diagram image cannot detect mirror barriers, whereas the planar image can; no planar type of the standard diagrams of $4_1$ and $6_3$ is fixed by crossing switch. Symmetric hubs and finite certificates give upper bounds for mirror merges, and sign separators give lower bounds. For finite recognition we distinguish full rooted-ball occurrence, visibility in the monotone diagram-image filtration, and saturation. Every finite Reidemeister submultigraph becomes visible at a finite ropelength level, a visible saturated Barbensi-Celoria characteristic certificate determines the knot type up to mirroring, and a universal computable crossing-complexity bound controls visibility.

==> anc/local_certificate.json <==
{
  "scope": "Local spherical-diagram checks only; not a graph enumeration or geometric certificate.",
  "checks": {
    "H1": {
      "crossings": 7,
      "Euler_characteristic": 2,
      "link_components": 1,
      "face_lengths": [
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4
      ],
      "monogons": 0,
      "bigons": 3,
      "triangles": 2,
      "all_bigon_triangle_edges_mixed": true,
      "no_RI_RII_reduction_or_RIII": true
    },
    "H2": {
      "crossings": 7,
      "Euler_characteristic": 2,
      "link_components": 1,
      "face_lengths": [
        2,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5
      ],
      "monogons": 0,
      "bigons": 4,
      "triangles": 1,
      "all_bigon_triangle_edges_mixed": true,
      "no_RI_RII_reduction_or_RIII": true
    },
    "H3": {
      "crossings": 7,
      "Euler_characteristic": 2,
      "link_components": 1,
      "face_lengths": [
        2,
        2,
        2,
        2,
        3,
        4,
        4,
        4,
        5
      ],
      "monogons": 0,
      "bigons": 4,
      "triangles": 1,
      "all_bigon_triangle_edges_mixed": true,
      "no_RI_RII_reduction_or_RIII": true
    },
    "H4": {
      "crossings": 7,
      "Euler_characteristic": 2,
      "link_components": 1,
      "face_lengths": [
        2,
        2,
        2,
        3,
        3,
        4,
        4,
        4,
        4
      ],
      "monogons": 0,
      "bigons": 3,
      "triangles": 2,
      "all_bigon_triangle_edges_mixed": true,
      "no_RI_RII_reduction_or_RIII": true
    },
    "D6": {
      "crossings": 6,
      "Euler_characteristic": 2,
      "link_components": 1,
      "face_lengths": [
        2,
        2,
        3,
        3,
        3,
        3,
        4,
        4
      ],
      "monogons": 0,
      "bigons": 2,
      "triangles": 4,
      "all_bigon_triangle_edges_mixed": true,
      "no_RI_RII_reduction_or_RIII": true
    }
  },
  "mirror_dart_maps": {
    "H1*=H4": [
      1,
      2,
      3,
      0,
      5,
      6,
      7,
      4,
      9,
      10,
      11,
      8,
      19,
      16,
      17,
      18,
      13,
      14,
      15,
      12,
      23,
      20,
      21,
      22,
      27,
      24,
      25,
      26
    ],
    "H2*=H3": [
      1,
      2,
      3,
      0,
      5,
      6,
      7,
      4,
      9,
      10,
      11,
      8,
      13,
      14,
      15,
      12,
      19,
      16,
      17,
      18,
      23,
      20,
      21,
      22,
      27,
      24,
      25,
      26
    ],
    "D6*=D6": [
      11,
      8,
      9,
      10,
      15,
      12,
      13,
      14,
      1,
      2,
      3,
      0,
      5,
      6,
      7,
      4,
      21,
      22,
      23,
      20,
      19,
      16,
      17,
      18
    ]
  },
  "distinct_mirror_pairs": {
    "H1 != H4": {
      "ordinary_isomorphism": null,
      "view_below_isomorphism": null
    },
    "H2 != H3": {
      "ordinary_isomorphism": null,
      "view_below_isomorphism": null
    }
  },
  "PD_codes": {
    "H1": [
      [
        14,
        3,
        1,
        4
      ],
      [
        2,
        9,
        3,
        10
      ],
      [
        8,
        1,
        9,
        2
      ],
      [
        13,
        7,
        14,
        6
      ],
      [
        10,
        7,
        11,
        8
      ],
      [
        5,
        13,
        6,
        12
      ],
      [
        11,
        5,
        12,
        4
      ]
    ],
    "H2": [
      [
        14,
        3,
        1,
        4
      ],
      [
        2,
        9,
        3,
        10
      ],
      [
        8,
        1,
        9,
        2
      ],
      [
        4,
        13,
        5,
        14
      ],
      [
        5,
        11,
        6,
        10
      ],
      [
        11,
        7,
        12,
        6
      ],
      [
        7,
        13,
        8,
        12
      ]
    ],
    "H3": [
      [
        14,
        4,
        1,
        3
      ],
      [
        8,
        2,
        9,
        1
      ],
      [
        2,
        10,
        3,
        9
      ],
      [
        4,
        14,
        5,
        13
      ],
      [
        7,
        12,
        8,
        13
      ],
      [
        11,
        6,
        12,
        7
      ],
      [
        5,
        10,
        6,
        11
      ]
    ],
    "H4": [
      [
        14,
        4,
        1,
        3
      ],
      [
        8,
        2,
        9,
        1
      ],
      [
        2,
        10,
        3,
        9
      ],
      [
        10,
        8,
        11,
        7
      ],
      [
        11,
        4,
        12,
        5
      ],
      [
        5,
        12,
        6,
        13
      ],
      [
        13,
        6,
        14,
        7
      ]
    ],
    "D6": [
      [
        4,
        2,
        5,
        1
      ],
      [
        8,
        4,
        9,
        3
      ],
      [
        12,
        9,
        1,
        10
      ],
      [
        10,
        5,
        11,
        6
      ],
      [
        6,
        11,
        7,
        12
      ],
      [
        2,
        8,
        3,
        7
      ]
    ]
  }
}


==> anc/move_logs.json <==
{
 "H1": [
  {
   "move": null,
   "crossings": 7,
   "pd": [
    [
     14,
     3,
     1,
     4
    ],
    [
     2,
     9,
     3,
     10
    ],
    [
     8,
     1,
     9,
     2
    ],
    [
     13,
     7,
     14,
     6
    ],
    [
     10,
     7,
     11,
     8
    ],
    [
     5,
     13,
     6,
     12
    ],
    [
     11,
     5,
     12,
     4
    ]
   ]
  },
  {
   "move": "R1+",
   "crossings": 8,
   "pd": [
    [
     16,
     3,
     1,
     4
    ],
    [
     2,
     9,
     3,
     10
    ],
    [
     8,
     1,
     9,
     2
    ],
    [
     15,
     7,
     16,
     6
    ],
    [
     10,
     7,
     11,
     8
    ],
    [
     5,
     13,
     6,
     12
    ],
    [
     11,
     5,
     12,
     4
    ],
    [
     14,
     14,
     15,
     13
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     3,
     1,
     4
    ],
    [
     2,
     9,
     3,
     10
    ],
    [
     8,
     1,
     9,
     2
    ],
    [
     10,
     7,
     11,
     8
    ],
    [
     11,
     5,
     12,
     4
    ],
    [
     14,
     6,
     15,
     5
    ],
    [
     15,
     13,
     16,
     12
    ],
    [
     6,
     14,
     7,
     13
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     7,
     1,
     8
    ],
    [
     6,
     15,
     7,
     16
    ],
    [
     8,
     5,
     9,
     6
    ],
    [
     12,
     4,
     13,
     3
    ],
    [
     4,
     12,
     5,
     11
    ],
    [
     13,
     2,
     14,
     3
    ],
    [
     14,
     10,
     15,
     9
    ],
    [
     10,
     2,
     11,
     1
    ]
   ]
  },
  {
   "move": "R2-",
   "crossings": 6,
   "pd": [
    [
     12,
     5,
     1,
     6
    ],
    [
     4,
     11,
     5,
     12
    ],
    [
     6,
     3,
     7,
     4
    ],
    [
     2,
     10,
     3,
     9
    ],
    [
     10,
     8,
     11,
     7
    ],
    [
     8,
     2,
     9,
     1
    ]
   ]
  }
 ],
 "H2": [
  {
   "move": null,
   "crossings": 7,
   "pd": [
    [
     14,
     3,
     1,
     4
    ],
    [
     2,
     9,
     3,
     10
    ],
    [
     8,
     1,
     9,
     2
    ],
    [
     4,
     13,
     5,
     14
    ],
    [
     5,
     11,
     6,
     10
    ],
    [
     11,
     7,
     12,
     6
    ],
    [
     7,
     13,
     8,
     12
    ]
   ]
  },
  {
   "move": "R1+",
   "crossings": 8,
   "pd": [
    [
     16,
     3,
     1,
     4
    ],
    [
     2,
     9,
     3,
     10
    ],
    [
     8,
     1,
     9,
     2
    ],
    [
     4,
     15,
     5,
     16
    ],
    [
     5,
     11,
     6,
     10
    ],
    [
     11,
     7,
     12,
     6
    ],
    [
     7,
     15,
     8,
     14
    ],
    [
     12,
     14,
     13,
     13
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     3,
     1,
     4
    ],
    [
     2,
     9,
     3,
     10
    ],
    [
     8,
     1,
     9,
     2
    ],
    [
     4,
     15,
     5,
     16
    ],
    [
     5,
     11,
     6,
     10
    ],
    [
     12,
     8,
     13,
     7
    ],
    [
     11,
     15,
     12,
     14
    ],
    [
     6,
     14,
     7,
     13
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     3,
     1,
     4
    ],
    [
     2,
     9,
     3,
     10
    ],
    [
     8,
     1,
     9,
     2
    ],
    [
     12,
     8,
     13,
     7
    ],
    [
     6,
     14,
     7,
     13
    ],
    [
     5,
     14,
     6,
     15
    ],
    [
     4,
     12,
     5,
     11
    ],
    [
     10,
     16,
     11,
     15
    ]
   ]
  },
  {
   "move": "R2-",
   "crossings": 6,
   "pd": [
    [
     12,
     3,
     1,
     4
    ],
    [
     2,
     7,
     3,
     8
    ],
    [
     6,
     1,
     7,
     2
    ],
    [
     10,
     6,
     11,
     5
    ],
    [
     4,
     10,
     5,
     9
    ],
    [
     8,
     12,
     9,
     11
    ]
   ]
  }
 ],
 "H3": [
  {
   "move": null,
   "crossings": 7,
   "pd": [
    [
     14,
     4,
     1,
     3
    ],
    [
     8,
     2,
     9,
     1
    ],
    [
     2,
     10,
     3,
     9
    ],
    [
     4,
     14,
     5,
     13
    ],
    [
     7,
     12,
     8,
     13
    ],
    [
     11,
     6,
     12,
     7
    ],
    [
     5,
     10,
     6,
     11
    ]
   ]
  },
  {
   "move": "R1+",
   "crossings": 8,
   "pd": [
    [
     16,
     4,
     1,
     3
    ],
    [
     10,
     2,
     11,
     1
    ],
    [
     2,
     12,
     3,
     11
    ],
    [
     4,
     16,
     5,
     15
    ],
    [
     9,
     14,
     10,
     15
    ],
    [
     13,
     8,
     14,
     9
    ],
    [
     5,
     12,
     6,
     13
    ],
    [
     6,
     7,
     7,
     8
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     4,
     1,
     3
    ],
    [
     10,
     2,
     11,
     1
    ],
    [
     2,
     12,
     3,
     11
    ],
    [
     4,
     16,
     5,
     15
    ],
    [
     9,
     14,
     10,
     15
    ],
    [
     12,
     7,
     13,
     8
    ],
    [
     5,
     8,
     6,
     9
    ],
    [
     6,
     13,
     7,
     14
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     4,
     1,
     3
    ],
    [
     10,
     2,
     11,
     1
    ],
    [
     2,
     12,
     3,
     11
    ],
    [
     12,
     7,
     13,
     8
    ],
    [
     6,
     13,
     7,
     14
    ],
    [
     5,
     15,
     6,
     14
    ],
    [
     8,
     15,
     9,
     16
    ],
    [
     4,
     9,
     5,
     10
    ]
   ]
  },
  {
   "move": "R2-",
   "crossings": 6,
   "pd": [
    [
     12,
     4,
     1,
     3
    ],
    [
     8,
     2,
     9,
     1
    ],
    [
     2,
     10,
     3,
     9
    ],
    [
     10,
     5,
     11,
     6
    ],
    [
     6,
     11,
     7,
     12
    ],
    [
     4,
     7,
     5,
     8
    ]
   ]
  }
 ],
 "H4": [
  {
   "move": null,
   "crossings": 7,
   "pd": [
    [
     14,
     4,
     1,
     3
    ],
    [
     8,
     2,
     9,
     1
    ],
    [
     2,
     10,
     3,
     9
    ],
    [
     10,
     8,
     11,
     7
    ],
    [
     11,
     4,
     12,
     5
    ],
    [
     5,
     12,
     6,
     13
    ],
    [
     13,
     6,
     14,
     7
    ]
   ]
  },
  {
   "move": "R1+",
   "crossings": 8,
   "pd": [
    [
     16,
     4,
     1,
     3
    ],
    [
     10,
     2,
     11,
     1
    ],
    [
     2,
     12,
     3,
     11
    ],
    [
     12,
     10,
     13,
     9
    ],
    [
     13,
     4,
     14,
     5
    ],
    [
     7,
     14,
     8,
     15
    ],
    [
     15,
     8,
     16,
     9
    ],
    [
     6,
     5,
     7,
     6
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     4,
     1,
     3
    ],
    [
     10,
     2,
     11,
     1
    ],
    [
     2,
     12,
     3,
     11
    ],
    [
     12,
     10,
     13,
     9
    ],
    [
     15,
     8,
     16,
     9
    ],
    [
     14,
     5,
     15,
     6
    ],
    [
     7,
     4,
     8,
     5
    ],
    [
     6,
     13,
     7,
     14
    ]
   ]
  },
  {
   "move": "R3",
   "crossings": 8,
   "pd": [
    [
     16,
     8,
     1,
     7
    ],
    [
     8,
     2,
     9,
     1
    ],
    [
     2,
     16,
     3,
     15
    ],
    [
     4,
     11,
     5,
     12
    ],
    [
     12,
     3,
     13,
     4
    ],
    [
     5,
     11,
     6,
     10
    ],
    [
     14,
     9,
     15,
     10
    ],
    [
     6,
     13,
     7,
     14
    ]
   ]
  },
  {
   "move": "R2-",
   "crossings": 6,
   "pd": [
    [
     12,
     6,
     1,
     5
    ],
    [
     6,
     2,
     7,
     1
    ],
    [
     2,
     12,
     3,
     11
    ],
    [
     8,
     3,
     9,
     4
    ],
    [
     10,
     7,
     11,
     8
    ],
    [
     4,
     9,
     5,
     10
    ]
   ]
  }
 ]
}

==> anc/verify_local_obstructions.py <==
"""Small independent checks of the four PD codes in the supplied note.

Python 3, standard library only.  This does not enumerate Reidemeister graphs,
identify a knot from its Jones polynomial, or certify a ropelength bound.
PD rows are counterclockwise; entries 0 and 2 are under-strand darts.
"""
import json
from pathlib import Path

PD = {
 'H1': [[14,3,1,4],[2,9,3,10],[8,1,9,2],[13,7,14,6],[10,7,11,8],[5,13,6,12],[11,5,12,4]],
 'H2': [[14,3,1,4],[2,9,3,10],[8,1,9,2],[4,13,5,14],[5,11,6,10],[11,7,12,6],[7,13,8,12]],
 'H3': [[14,4,1,3],[8,2,9,1],[2,10,3,9],[4,14,5,13],[7,12,8,13],[11,6,12,7],[5,10,6,11]],
 'H4': [[14,4,1,3],[8,2,9,1],[2,10,3,9],[10,8,11,7],[11,4,12,5],[5,12,6,13],[13,6,14,7]],
 'D6': [[4,2,5,1],[8,4,9,3],[12,9,1,10],[10,5,11,6],[6,11,7,12],[2,8,3,7]],
}

def sigma(d, step=1):
    return 4*(d//4)+(d%4+step)%4

def alpha_of(pd):
    occurrences = {}
    for v,row in enumerate(pd):
        assert len(row)==4
        for j,e in enumerate(row): occurrences.setdefault(e,[]).append(4*v+j)
    assert all(len(ds)==2 for ds in occurrences.values())
    a = {}
    for d,e in occurrences.values(): a[d]=e; a[e]=d
    return a

def cycles(mapping):
    remaining=set(mapping); result=[]
    while remaining:
        d=min(remaining); cycle=[]
        while d in remaining:
            remaining.remove(d); cycle.append(d); d=mapping[d]
        assert d==cycle[0]
        result.append(cycle)
    return result

def isomorphism(pd, other, reverse=False, switch=False):
    """Return a dart map preserving edges and cyclic orders (or their reverse).

    switch=True interchanges over and under.  reverse=True,switch=True is
    the convention for view from below.  This forgets the unbounded face.
    """
    if len(pd)!=len(other): return None
    a,b=alpha_of(pd),alpha_of(other)
    for root in b:
        mapping={0:root}; queue=[0]; valid=True
        while queue and valid:
            d=queue.pop(); e=mapping[d]
            if (d%2)^(e%2) != int(switch): valid=False; break
            for dn,en in [(a[d],b[e]),(sigma(d),sigma(e,-1 if reverse else 1))]:
                if dn in mapping:
                    if mapping[dn]!=en: valid=False; break
                else: mapping[dn]=en; queue.append(dn)
        if valid and len(mapping)==len(a) and len(set(mapping.values()))==len(a):
            return [mapping[d] for d in range(len(a))]
    return None

def local_check(pd):
    a=alpha_of(pd)
    faces=cycles({d:sigma(a[d]) for d in a})
    # Opposite-dart continuation followed by edge pairing traverses each
    # link component in its two directions.
    traversals=cycles({d:a[sigma(d,2)] for d in a})
    assert len(traversals)%2==0
    monogons=[f for f in faces if len(f)==1]
    bigons=[f for f in faces if len(f)==2]
    triangles=[f for f in faces if len(f)==3]
    # A boundary edge is over at both ends, under at both, or mixed.
    # All short faces here are mixed on EVERY edge.  Thus bigons cannot
    # be RII cancellations, and triangles have a cyclic crossing order,
    # rather than the top/middle/bottom ordering required by RIII.
    mixed_short=all(d%2 != a[d]%2 for f in bigons+triangles for d in f)
    return {
      'crossings':len(pd), 'Euler_characteristic':len(pd)-len(a)//2+len(faces),
      'link_components':len(traversals)//2,
      'face_lengths':sorted(map(len,faces)),
      'monogons':len(monogons), 'bigons':len(bigons), 'triangles':len(triangles),
      'all_bigon_triangle_edges_mixed':mixed_short,
      'no_RI_RII_reduction_or_RIII':not monogons and mixed_short,
    }

def main():
    checks={name:local_check(pd) for name,pd in PD.items()}
    for name in ['H1','H2','H3','H4']:
        assert checks[name]['Euler_characteristic']==2
        assert checks[name]['link_components']==1
        assert checks[name]['no_RI_RII_reduction_or_RIII']
    mirrors={}
    for a,b in [('H1','H4'),('H2','H3'),('D6','D6')]:
        witness=isomorphism(PD[a],PD[b],switch=True)
        assert witness is not None
        mirrors[a+'*='+b]=witness
    distinct={}
    for a,b in [('H1','H4'),('H2','H3')]:
        ordinary=isomorphism(PD[a],PD[b])
        below=isomorphism(PD[a],PD[b],reverse=True,switch=True)
        distinct[a+' != '+b]={'ordinary_isomorphism':ordinary,'view_below_isomorphism':below}
        assert ordinary is None and below is None
    result={
      'scope':'Local spherical-diagram checks only; not a graph enumeration or geometric certificate.',
      'checks':checks,'mirror_dart_maps':mirrors,'distinct_mirror_pairs':distinct,
      'PD_codes':PD,
    }
    destination=Path(__file__).with_name('local_certificate.json')
    destination.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({'status':'passed','certificate':str(destination),'checks':checks},indent=2))

if __name__=='__main__': main()


==> anc/verify_move_logs.py <==
"""Independent check of the Reidemeister sequences H_j -> D_6 in move_logs.json.

Python 3, standard library only.  It reuses only the PD conventions and the
spherical isomorphism test of verify_local_obstructions.py, not the program
that generated the logs.  For each step A -> B with claimed move type, it
performs that move on A (or its inverse on B) directly on PD codes and checks
that the result is isomorphic to the other diagram on the oriented sphere,
with crossing data preserved and no identification under view from below.
"""
import json
from pathlib import Path
from verify_local_obstructions import PD, alpha_of, cycles, isomorphism, sigma


def oriented_passes(pd):
    """Return passes [(row, in_pos, out_pos)] along one traversal, with
    each under pass entering at position 0, as the PD convention requires."""
    occ = {}
    for r, row in enumerate(pd):
        for p, e in enumerate(row):
            occ.setdefault(e, []).append((r, p))
    for start in ((0, 0), (0, 2)):
        passes, (r, p) = [], start
        ok = True
        while True:
            q = (p + 2) % 4
            passes.append((r, p, q))
            e = pd[r][q]
            (r2, p2), = [x for x in occ[e] if x != (r, q)]
            r, p = r2, p2
            if (r, p) == start:
                break
        if len(passes) == 2 * len(pd) and all(
                p == 0 for r, p, q in passes if p % 2 == 0):
            return passes
    raise ValueError('PD orientation is not consistent')


def crossings(pd):
    """Oriented crossing data {row: [under_in, under_out, over_in, over_out, flag]}."""
    data = {r: [None] * 5 for r in range(len(pd))}
    for r, p, q in oriented_passes(pd):
        if p % 2 == 0:
            data[r][0], data[r][1] = pd[r][p], pd[r][q]
        else:
            data[r][2], data[r][3] = pd[r][p], pd[r][q]
            data[r][4] = (p == 3)
    return data


def rows_from(data):
    out = []
    for ui, uo, oi, oo, flag in data.values():
        out.append([ui, oo, uo, oi] if flag else [ui, oi, uo, oo])
    return out


def rename(pd, old, new):
    return [[new if e == old else e for e in row] for row in pd]


def remove_monogons(pd):
    for r, row in enumerate(pd):
        rep = [e for e in row if row.count(e) == 2]
        if rep:
            x, y = [e for e in row if row.count(e) == 1]
            rest = [list(rw) for i, rw in enumerate(pd) if i != r]
            yield rename(rest, y, x)


def remove_bigons(pd):
    a = alpha_of(pd)
    for f in cycles({d: sigma(a[d]) for d in a}):
        if len(f) != 2:
            continue
        d1, d2 = f
        # each bigon edge must be over at both ends or under at both ends
        if any(d % 2 != a[d] % 2 for d in f):
            continue
        v, w = d1 // 4, a[d1] // 4
        if v == w:
            continue
        rest = [list(rw) for i, rw in enumerate(pd) if i not in (v, w)]
        for d in f:
            e = pd[d // 4][d % 4]
            x = pd[d // 4][(d % 4 + 2) % 4]
            y = pd[a[d] // 4][(a[d] % 4 + 2) % 4]
            rest = rename(rest, y, x)
        yield rest


def r3_moves(pd):
    a = alpha_of(pd)
    data = crossings(pd)
    for f in cycles({d: sigma(a[d]) for d in a}):
        if len(f) != 3 or len({d // 4 for d in f}) != 3:
            continue
        # an RIII triangle has a top edge (over at both ends), a bottom edge
        # (under at both ends) and a middle edge (mixed)
        kinds = sorted('oo' if d % 2 and a[d] % 2 else
                       'uu' if not d % 2 and not a[d] % 2 else 'mx' for d in f)
        if kinds != ['mx', 'oo', 'uu']:
            continue
        new = {r: list(v) for r, v in data.items()}
        for d in f:
            e = pd[d // 4][d % 4]
            P, Q = d // 4, a[d] // 4
            # the pass through P and the pass through Q that contain e
            sp = [k for k in (0, 2) if e in data[P][k:k + 2]][0]
            sq = [k for k in (0, 2) if e in data[Q][k:k + 2]][0]
            new[Q][sq:sq + 2] = data[P][sp:sp + 2]
            new[P][sp:sp + 2] = data[Q][sq:sq + 2]
        yield rows_from(new)


def euler_ok(pd):
    a = alpha_of(pd)
    faces = cycles({d: sigma(a[d]) for d in a})
    return len(pd) - len(a) // 2 + len(faces) == 2


def candidates(A, B, move):
    if move == 'R1+':
        return [(C, B, A) for C in remove_monogons(B)]
    if move == 'R1-':
        return [(C, A, B) for C in remove_monogons(A)]
    if move == 'R2+':
        return [(C, B, A) for C in remove_bigons(B)]
    if move == 'R2-':
        return [(C, A, B) for C in remove_bigons(A)]
    if move == 'R3':
        return [(C, A, B) for C in r3_moves(A)]
    raise ValueError(move)


def main():
    logs = json.loads(Path(__file__).with_name('move_logs.json').read_text())
    report = {}
    for name, steps in logs.items():
        pds = [s['pd'] for s in steps]
        assert isomorphism(pds[0], PD[name]) is not None, 'start is not ' + name
        assert isomorphism(pds[-1], PD['D6']) is not None, 'end is not D6'
        assert max(len(p) for p in pds) <= 8
        for A, B, s in zip(pds, pds[1:], steps[1:]):
            ok = any(euler_ok(C) and isomorphism(C, target) is not None
                     for C, src, target in candidates(A, B, s['move']))
            assert ok, (name, s['move'])
        report[name] = {'moves': [s['move'] for s in steps[1:]],
                        'crossings': [len(p) for p in pds]}
    print(json.dumps({'status': 'passed', 'sequences': report}, indent=1))


if __name__ == '__main__':
    main()


==> anc/verify_planar_types.py <==
"""Self-switch planar types of the standard diagrams D4 (figure-eight) and D6 (6_3).

Python 3, standard library only; reuses the conventions of
verify_local_obstructions.py.  A planar type is a spherical diagram together
with a distinguished face (the face containing infinity).  It is fixed by
crossing switch iff some orientation-preserving, crossing-switching dart
isomorphism D -> D* maps that face to itself.  The script lists all such
isomorphisms and all faces they fix.
"""
import json
from verify_local_obstructions import PD, alpha_of, cycles, sigma

D4 = [[4, 2, 5, 1], [8, 6, 1, 5], [6, 3, 7, 4], [2, 7, 3, 8]]


def all_isomorphisms(pd, other, switch=False):
    a, b = alpha_of(pd), alpha_of(other)
    found = []
    for root in sorted(b):
        mapping, queue, valid = {0: root}, [0], True
        while queue and valid:
            d = queue.pop()
            e = mapping[d]
            if (d % 2) ^ (e % 2) != int(switch):
                valid = False
                break
            for dn, en in ((a[d], b[e]), (sigma(d), sigma(e))):
                if dn in mapping:
                    if mapping[dn] != en:
                        valid = False
                        break
                else:
                    mapping[dn] = en
                    queue.append(dn)
        if valid and len(mapping) == len(a) and len(set(mapping.values())) == len(a):
            found.append(mapping)
    return found


def analyse(pd):
    a = alpha_of(pd)
    faces = cycles({d: sigma(a[d]) for d in a})
    face_of = {d: i for i, f in enumerate(faces) for d in f}
    switch_isos = all_isomorphisms(pd, pd, switch=True)
    automorphisms = all_isomorphisms(pd, pd)
    action = [[face_of[m[f[0]]] for f in faces] for m in switch_isos]
    fixed = sorted({i for perm in action for i in range(len(faces)) if perm[i] == i})
    orbits = sorted({min(face_of[m[f[0]]] for m in automorphisms) for f in faces})
    return {
        'face_degrees': [len(f) for f in faces],
        'automorphisms': len(automorphisms),
        'switch_isomorphisms': len(switch_isos),
        'face_permutations_by_switch_isomorphisms': action,
        'planar_types': len(orbits),
        'faces_fixed_by_some_switch_isomorphism': fixed,
        'self_switch_planar_types': len(fixed),
    }


def main():
    result = {name: analyse(pd) for name, pd in (('D4', D4), ('D6', PD['D6']))}
    for r in result.values():
        assert r['switch_isomorphisms'] > 0          # D* = D on the sphere
        assert r['self_switch_planar_types'] == 0    # but no planar type is
    print(json.dumps(result, indent=1))


if __name__ == '__main__':
    main()

